KEVLAR-TZ: A Secure Cache for ARM TrustZone

Edge devices are increasingly in charge of storing privacy-sensitive data, in particular implantables, wearables, and nearables can potentially collect and process high-resolution vital signs 24/7. Storing and performing computations over such data in a privacy-preserving fashion is of paramount importance. We present KEVLAR-TZ, an application-level trusted cache designed to leverage ARM TrustZone, a popular trusted execution environment available in consumer-grade devices. To facilitate the integration with existing systems and IoT devices and protocols, KEVLAR-TZ exposes a REST-based interface with connection endpoints inside the TrustZone enclave. Furthermore, it exploits the on-device secure persistent storage to guarantee durability of data across reboots. We fully implemented KEVLAR-TZ on top of the OP-TEE framework, and experimentally evaluated its performance. Our results showcase performance trade-offs, for instance in terms of throughput and latency, for various workloads, and we believe our results can be useful for practitioners and in general developers of systems for TrustZone. KEVLAR-TZ is available as open-source at https://github.com/mqttz/kevlar-tz/.

==> plots/cdf.py <==
#!/usr/bin/env python3

import sys
import os

if len(sys.argv) != 2 and len(sys.argv) != 3:
    sys.exit('Usage: {} filename [multiplier]'.format(sys.argv[0]))

if not os.path.isfile(sys.argv[1]):
    sys.exit('{} is not a file'.format(sys.argv[1]))

mult = 1
if len(sys.argv) == 3:
    mult = float(sys.argv[2])

with open(sys.argv[1], 'r') as f:
    data = [float(l)*mult for l in f.readlines()]

n = len(data)
data.sort()

for i, l in enumerate(data):
    print('{}\t{}'.format(l, 100*i/n))


==> plots/clocks-to-ms.py <==
#!/usr/bin/env python3

import sys
import os
import statistics

if len(sys.argv) != 3:
    sys.exit('Usage: {} filename CLOCKS_PER_SECOND'.format(sys.argv[0]))

if not os.path.isfile(sys.argv[1]):
    sys.exit('{} is not a file'.format(sys.argv[1]))

clocks_per_ms = float(sys.argv[2])/1000.0

with open(sys.argv[1], 'r') as f:
    data = [float(l) for l in f.readlines()]

with open(sys.argv[1], 'w') as f:
    for x in data:
        f.write('{}\n'.format(x/clocks_per_ms))

# cache random queries
# with open(sys.argv[1], 'r') as f:
#     data = [l for l in f.readlines()]

# with open(sys.argv[1], 'w') as f:
#     for x in data:
#         f.write('{} {} {}\n'.format(x.split(' ')[0], x.split(' ')[1], float(x.split(' ')[2])/clocks_per_ms))


==> plots/process.py <==
#!/usr/bin/env python3

import sys
import os
import statistics

if len(sys.argv) < 2 or len(sys.argv) > 4 or (len(sys.argv) == 4 and sys.argv[3] != '1'):
    sys.exit('Usage: {} filename [multiplier] [INVERSE? (1 if true)]'.format(sys.argv[0]))

m = 1
if len(sys.argv) > 2:
    m = float(sys.argv[2])

if not os.path.isfile(sys.argv[1]):
    sys.exit('{} is not a file'.format(sys.argv[1]))

with open(sys.argv[1], 'r') as f:
    print('Multiplier: ', m)
    if len(sys.argv) == 4:
        print('Inversing result')
        data = [1/(float(l)*m) for l in f.readlines()]
    else:
        print('Not inversing result')
        data = [float(l)*m for l in f.readlines()]

print('Mean: {}'.format(statistics.mean(data)))
print('Standard deviation: {}'.format(statistics.stdev(data))) 


==> plots/quartiles.py <==
#!/usr/bin/env python3

import sys
import os

if len(sys.argv) != 4 and len(sys.argv) != 5:
    sys.exit('Usage: {} filename x title [multiplier]'.format(sys.argv[0]))

if not os.path.isfile(sys.argv[1]):
    sys.exit('{} is not a file'.format(sys.argv[1]))

mult = 1
if len(sys.argv) == 5:
    mult = float(sys.argv[4])

with open(sys.argv[1], 'r') as f:
    data = [float(l)*mult for l in f.readlines()]

n = len(data)
data.sort()

print('{}\t{}\t{}\t{}\t{}\t{}\t"{}"'.format(sys.argv[2], data[0], data[n//4],
                                            data[n//2], data[3*(n//4)],
                                            data[-1], sys.argv[3]))

